Realization Theory for LPV State-Space Representations with Affine Dependence

In this paper we present a Kalman-style realization theory for linear parameter-varying state-space representations whose matrices depend on the scheduling variables in an affine way (abbreviated as LPV-SSA representations). We deal both with the discrete-time and the continuous-time cases. We show that such a LPV-SSA representation is a minimal (in the sense of having the least number of state-variables) representation of its input-output function, if and only if it is observable and span-reachable. We show that any two minimal LPV-SSA representations of the same input-output function are related by a linear isomorphism, and the isomorphism does not depend on the scheduling variable.We show that an input-output function can be represented by a LPV-SSA representation if and only if the Hankel-matrix of the input-output function has a finite rank. In fact, the rank of the Hankel-matrix gives the dimension of a minimal LPV-SSA representation. Moreover, we can formulate a counterpart of partial realization theory for LPV-SSA representation and prove correctness of the Kalman-Ho algorithm. These results thus represent the basis of systems theory for LPV-SSA representation.

==> anc/IsLPVIsomorphism.m <==

function [T,T1,T2] = IsLPVIsomorphism(Anum1,Bnum1, Cnum1,x01, Anum2,Bnum2, Cnum2,x02)

epsilon = 1e-10;

n = size(Anum1,2);
D = size(Anum1,1)/n;
n2 =size(Anum2,2);
m = size(Bnum1,2)/D
p=size(Cnum1,1)/D

% if (size(Anum1,2) ~= size(Anum2,2))
%      isEquiv = 0;
%      T = zeros(size(Anum1,2),size(Anum1,2));
%      return
% end

Anum3 = []
Bnum3= []
for i=1:D
    Anum3=[Anum3;blkdiag(Anum1((i-1)*n+1:i*n,:),Anum2((i-1)*n2+1:i*n2,:))];
    Bnum3=[Bnum3, [Bnum1(:,(i-1)*m+1:i*m);Bnum2(:,(i-1)*m+1:i*m)]];
end

x03 = [x01;x02];
    
Cnum3 = [Cnum1,Cnum2];


[Wf,obs_r,Ao,Bo,Co,xo] = ObsRedLPV(D,n+n2,m,p,Anum3,Bnum3,Cnum3,x03);

S = Wf';

obs_r

%isEquiv = (norm(S*[Bnum3,[x01;-x02],2) < epsilon);

%if (n == n2 & obs_r == n & IsObsBil(Anum2,Cnum2,x02))

  T1 = S(:,1:n);
  T2 = S(:,n+1:end)
    
  T=inv(T2)*T1;
 
  disp('The numbers below should be zero for T to be an isomorphism')
  norm(T*x01-x02)
  for i=1:D
      fprintf('A1(%d)-A2(%d)\n',i,i);
     norm(T*Anum1((i-1)*n+1:i*n,:)-Anum2((i-1)*n2+1:i*n2,:)*T)
      fprintf('B1(%d)-B2(%d)\n',i,i);
     norm(T*Bnum1(:,(i-1)*m+1:i*m)-Bnum2(:,(i-1)*m+1:i*m))
  end
  norm(Cnum1-Cnum2*T)
   
%else
    % T = zeros(n,n);
%end    
 
  
end



==> anc/KalmanDecomLPV.m <==
%This function performs a Kalman decomposition of an LPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
function [Ak,Bk,Ck,x0k]=KalmanDecomLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r)
  
  
  V1=Reach_mat*Wf
  V2=Reach_mat*orth(eye(red_ord_r)-Wf*Wf')
  V3=orth(eye(n)-Reach_mat*Reach_mat')
  
  
  T=[V1,V2,V3];
  
  
    Ck=Cnum*T;
    
    Bk=inv(T)*Bnum;
    x0k=inv(T)*x_0;

    for q=1:D
        Ak((q-1)*n+1:q*n,:)=inv(T)*Anum((q-1)*n+1:q*n,:)*T;
    end
 
  
  %[Reach_mat2, red_ord_r2,Ar2,Br2,Cr2,x0r2]=ReachRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  
 % [Wf2,red_ord_m2,Am2,Bm2,Cm2,x0m2]=ObsRedLPV(D,n,m,p,Ak,Bk,Ck,x0k)
  

end



==> anc/KalmanHoLPV.m <==
function [n,Anum,Bnum,Cnum,x0]=KalmanHoLPV(HankelMatrix,k,l,D,m,p)

  [U,S,V]=svd(HankelMatrix);
  
   n=rank(HankelMatrix);
   
   Sr=S(1:n,1:n);
   diag(S)
   diag(Sr)
   
   O=U(:,1:n)*sqrtm(Sr);
   R=sqrtm(Sr)*(V(:,1:n))';
   
   barR=R(:,1:end-(D^l)*(D*m+1));
   
   
   
   size(barR)

   size(R)
   
   x0=R(:,1);
   Bnum=R(:,2:D*m+1);
   Cnum=O(1:p*D,:);
   Anum=[];
   for q=1:D
        Rq=[];
        for current=1:((D^l-1)/(D-1))
                    current_shift=D*(current-1)+q
                    Rq=[Rq,R(:,current_shift*(D*m+1)+1:(current_shift+1)*(D*m+1))];
                    %Rp=[Rp,R(:,(current-1)*(D*m+1)+1:(current)*(D*m+1))];
        end
        Rq
        R
        Ai=Rq/barR;
        Anum=[Anum;Ai];  
        disp('norm(Ai*barR-Rq');
        norm(Ai*barR-Rq)
        %disp('Rp and barR')
        %norm(barR-Rp)
        rank(barR)
        rank([barR;Rq])
   end
O
barR
   
end



==> anc/MinRedLPV.m <==
%This function performs minimality reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The matrices of the reduced system are stored in Am,Bm,Cm,x0m, according
%to the same principle as the input is stored; red_ord_m is the order of
%the minimal system.
function [red_ord_m,Am,Bm,Cm,x0m]=MinRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

  [Reach_mat, red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0);
  
  [Wf,red_ord_m,Am,Bm,Cm,x0m]=ObsRedLPV(D,red_ord_r,m,p,Ar,Br,Cr,x0r)
  

end



==> anc/ObsRedLPV.m <==
%This function performs observability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m - number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Wf and 
%the matrices of the reduced system are stored in Ao,Bo,Co,xo0, according
%to the same principle as the input is stored; red_ord_o is the order of
%the reduced system.

function [Wf,red_ord_o,Ao,Bo,Co,xo0]=ObsRedLPV(D,n,m,p,Anum,Bnum,Cnum,x0)

   

    Wf=orth(Cnum');

    
    quit = 0;
    r=rank(Wf);
    while (quit == 0)
       Wprime=Cnum';
       r = rank(Wf);
       for j=1:D
          Wprime=[Wprime, Anum((j-1)*n+1:j*n,:)'*Wf];
       end
       Wf=orth(Wprime);
       quit = (r == rank(Wf));    
    end
    
    red_ord_o=r;
    Ao=zeros(D*red_ord_o,red_ord_o);
    
        
    xo0=Wf'*x0;

   
    Co=Cnum*Wf;
    Bo=Wf'*Bnum;

    for q=1:D
        Ao((q-1)*red_ord_o+1:q*red_ord_o,:)=Wf'*Anum((q-1)*n+1:q*n,:)*Wf;
    end
    
end

==> anc/ReachRedLPV.m <==
%This function performs reachability reduction of an ALPV system. 
%%Inputs: D=n_p, number of linear submodels, n - number of continous states,
%p-number of outputs, m- number of inputs.
% Anum=[A0;A1;A2;..;AD], Cnum=[C0;C1;..;CD] (rows one under the other),
% [B0,B1,...,BD] (columns stacked together).  
% x0 -- initial state
%The
%resulting transformation matrix is stored in Reach_mat and 
%the matrices of the reduced system are stored in Ar,Br,Cr,x0r, according
%to the same principle as the input is stored; red_ord_r is the order of
%the reduced system.

function [Reach_mat,red_ord_r,Ar,Br,Cr,x0r]=ReachRedLPV(D,n,m,p,Anum,Bnum,Cnum,x_0)

    B_hat=[x_0, Bnum];

      V_f=orth(B_hat);
      V_0=V_f

      quit = 0;
      r=rank(V_f);
      while (quit == 0)
          r=rank(V_f);
          V_prime = V_0;
          for j=1:D
              V_prime=[V_prime, Anum((j-1)*n+1:j*n,:)*V_f];
          end
          V_f=orth(V_prime);
          quit = (r == rank(V_f));
      end
    
    
    Reach_mat = V_f;
    
    red_ord_r = r;
    
    Ar = zeros(D*red_ord_r,red_ord_r);
    Br = zeros(D*red_ord_r,m);
    Cr = zeros(p,D*red_ord_r);
    
    V_inv=V_f';
    x0r=V_inv*x_0;

    
    Cr=Cnum*V_f;

    Br=V_inv*Bnum;

    for q=1:D
        Ar((q-1)*red_ord_r+1:q*red_ord_r,:)=V_inv*Anum((q-1)*n+1:q*n,:)*V_f;
    end
    



end

==> anc/exampleLPV.m <==
A1=[[0,2,2,-2]; [0,1,1,0];[0,-2,-2,2];[0,0,0,0]]
A2=[[0,0,0,0];[2,1,1,0];[2,0,0,2];[2,0,0,2]]
			    
C1=[2,1,1,0], C2=[0,0,0,1]
B1=[[0];[1];[-1];[0]]
B2=[[0];[1];[1];[1]]

T=inv([[1,0,0,0]',[0,1,1,1]',[0,1,-1,0]',[0,0,0,1]'])

R1=[B1,A1*B1,A1*B2,A2*B2,B2] %reachability matrix
O1=[C1;C1*A1;C2;C2*A2;C1*A2;C2*A1] %observability matrix

%minimal basis: [1,0,0,0],[0,1,1,1]

Ac1=T*A1*inv(T)

Ac2=T*A2*inv(T)

Bc1=T*B1

Bc2=T*B2

Cc1=C1*inv(T)
Cc2=C2*inv(T)



